A Structured Prediction Approach for Missing Value Imputation

Missing value imputation is an important practical problem. There is a large body of work on it, but there does not exist any work that formulates the problem in a structured output setting. Also, most applications have constraints on the imputed data, for example on the distribution associated with each variable. None of the existing imputation methods use these constraints. In this paper we propose a structured output approach for missing value imputation that also incorporates domain constraints. We focus on large margin models, but it is easy to extend the ideas to probabilistic models. We deal with the intractable inference step in learning via a piecewise training technique that is simple, efficient, and effective. Comparison with existing state-of-the-art and baseline imputation methods shows that our method gives significantly improved performance on the Hamming loss measure.

==> amssymb.mac <==
%% Decimal-to-hex digit converter %%
%%
\def\hexdigit#1{\ifnum#1<10 \number#1\else
\ifnum#1=10 A\else\ifnum#1=11 B\else\ifnum#1=12 C\else
\ifnum#1=13 D\else\ifnum#1=14 E\else\ifnum#1=15 F\fi
\fi\fi\fi\fi\fi\fi}
%% Define the AMS Math Symbols Family %%
%%
\font\tenmsam=msam10 at 11pt
\font\sevenmsam=msam8
\font\fivemsam=msam6
\newfam\msafam
\textfont\msafam=\tenmsam
\scriptfont\msafam=\sevenmsam
\scriptscriptfont\msafam=\fivemsam
\def\mathsymb{\fam=\msafam \tenmsam}
%%
%% Define the AMS Blackboard Bold Family %%
%%
\font\tenmsbm=msbm10 at 11pt
\font\sevenmsbm=msbm8
\font\fivemsbm=msbm6
\newfam\msbfam
\textfont\msbfam=\tenmsbm
\scriptfont\msbfam=\sevenmsbm
\scriptscriptfont\msbfam=\fivemsbm
\def\mathbb{\fam=\msbfam \tenmsbm}
%%
%% Define the Euler Fraktur (Gothic) Family %%
%%
\font\teneufm=eufm10 at 11pt
\font\seveneufm=eufm8
\font\fiveeufm=eufm6
\newfam\eufrakfam
\textfont\eufrakfam=\teneufm
\scriptfont\eufrakfam=\seveneufm
\scriptscriptfont\eufrakfam=\fiveeufm
\def\mathfrak{\fam=\eufrakfam \teneufm}
\def\gothic{\fam=\eufrakfam \teneufm}
%%
%% Commonly occurring sets of numbers %%
\mathchardef\cc="0\hexdigit\msbfam43% Set of complex numbers
\mathchardef\ff="0\hexdigit\msbfam46% finite field
\def\ffp{\mathord{\ff_{p}}}% finite field with p elements
\def\ffq{\mathord{\ff_{q}}}% finite field with q elements
\def\ffpn#1{\mathord{\ff_{p^{#1}}}}% finite field with power of p elements
\def\ffqn#1{\mathord{\ff_{q^{#1}}}}% finite field with power of q elements
\mathchardef\ii="0\hexdigit\msbfam49% Set of integers
\def\iiplus{\mathord{\ii^+_{\vphantom{0}}}}% set of positive integers
\def\iiminus{\mathord{\ii^-_{\vphantom{0}}}}% set of negative integers
\mathchardef\nn="0\hexdigit\msbfam4E% Set of natural numbers
\mathchardef\pp="0\hexdigit\msbfam50% Set of prime numbers
\mathchardef\QQ="0\hexdigit\msbfam51% Set of rational numbers
\def\QQplus{\mathord{\QQ^+_{\vphantom{0}}}}% set of positive rationals
\def\QQminus{\mathord{\QQ^-_{\vphantom{0}}}}% set of negative rationals
\mathchardef\rr="0\hexdigit\msbfam52% Set of real numbers
\def\rrplus{\mathord{\rr^+_{\vphantom{0}}}}% set of positive real numbers
\def\rrminus{\mathord{\rr^-_{\vphantom{0}}}}% set of negative real numbers
\mathchardef\zz="0\hexdigit\msbfam5A% Set of integers
\def\zzplus{\mathord{\zz^+_{\vphantom{0}}}}% set of positive integers
\def\zzminus{\mathord{\zz^-_{\vphantom{0}}}}% set of negative integers
%% Miscellaneous mathematical symbols %%
%% Boxes, triangles etc. (Spacing class: mathbin) %%
\mathchardef\boxdot="2\hexdigit\msafam00
\mathchardef\boxplus="2\hexdigit\msafam01
\mathchardef\boxtimes="2\hexdigit\msafam02
\mathchardef\boxline="2\hexdigit\msafam0C
\mathchardef\emptybox="2\hexdigit\msafam03
\mathchardef\filledbox="2\hexdigit\msafam04
\mathchardef\emptydiamond="2\hexdigit\msafam06
\mathchardef\filleddiamond="2\hexdigit\msafam07
\mathchardef\emptytriangleleft="2\hexdigit\msafam43
\mathchardef\emptytriangleright="2\hexdigit\msafam42
\mathchardef\emptytriangleup="2\hexdigit\msafam4D
\mathchardef\emptytriangledown="2\hexdigit\msafam4F
\mathchardef\filledtriangleleft="2\hexdigit\msafam4A
\mathchardef\filledtriangleright="2\hexdigit\msafam49
\mathchardef\filledtriangleup="2\hexdigit\msafam4E
\mathchardef\filledtriangledown="2\hexdigit\msafam48
\mathchardef\ostar="2\hexdigit\msafam7E
\mathchardef\ocircle="2\hexdigit\msafam7D
\mathchardef\odash="2\hexdigit\msafam7F
%% Relations: Class mathrel %%
\mathchardef\eqlt="3\hexdigit\msafam30
\mathchardef\eqgt="3\hexdigit\msafam31
\mathchardef\lteq="3\hexdigit\msafam35
\mathchardef\gteq="3\hexdigit\msafam3D
\mathchardef\levar="3\hexdigit\msafam36
\mathchardef\gevar="3\hexdigit\msafam3E
\mathchardef\ltgt="3\hexdigit\msafam37
\mathchardef\gtlt="3\hexdigit\msafam3F
\mathchardef\ltneq="3\hexdigit\msbfam08
\mathchardef\gtneq="3\hexdigit\msbfam09
\mathchardef\lteqgt="3\hexdigit\msafam53
\mathchardef\gteqlt="3\hexdigit\msafam54
\mathchardef\lll="3\hexdigit\msafam6E
\mathchardef\ggg="3\hexdigit\msafam6F
\mathchardef\succeqvar="3\hexdigit\msafam3C
\mathchardef\predeqvar="3\hexdigit\msafam34
\mathchardef\eqsucc="3\hexdigit\msafam33
\mathchardef\eqpred="3\hexdigit\msafam32
\mathchardef\sqsubset="3\hexdigit\msafam40
\mathchardef\sqsupset="3\hexdigit\msafam41
\mathchardef\subseteqvar="3\hexdigit\msafam6A
\mathchardef\supseteqvar="3\hexdigit\msafam6B
\mathchardef\subsetneq="3\hexdigit\msbfam20
\mathchardef\supsetneq="3\hexdigit\msbfam21
\mathchardef\subsetneqvar="3\hexdigit\msbfam24
\mathchardef\supsetneqvar="3\hexdigit\msbfam25
\mathchardef\dotplus="3\hexdigit\msafam75
\mathchardef\definedas="3\hexdigit\msafam2C
%% Arrows: Class mathrel %%
\mathchardef\doubleleftarrow="3\hexdigit\msafam12
\mathchardef\doublerightarrow="3\hexdigit\msafam13
\mathchardef\doubleuparrow="3\hexdigit\msafam14
\mathchardef\doubledownarrow="3\hexdigit\msafam15
\mathchardef\upharpoonleft="3\hexdigit\msafam18
\mathchardef\upharpoonright="3\hexdigit\msafam16
\mathchardef\downharpoonleft="3\hexdigit\msafam19
\mathchardef\downharpoonright="3\hexdigit\msafam17
\mathchardef\leftleftarrow="3\hexdigit\msafam11
\mathchardef\rightrightarrow="3\hexdigit\msafam10
\mathchardef\leftrightarrow="3\hexdigit\msafam1C
\mathchardef\rightleftarrow="3\hexdigit\msafam1D
\mathchardef\upleftarrow="3\hexdigit\msafam1E
\mathchardef\uprightarrow="3\hexdigit\msafam1F
\mathchardef\crookedarrow="3\hexdigit\msafam20
\mathchardef\crookeddoublearrow="3\hexdigit\msafam21
\mathchardef\knottedleftarrow="3\hexdigit\msafam22
\mathchardef\knottedrightarrow="3\hexdigit\msafam23
\mathchardef\shortleftarrow="3\hexdigit\msafam4C
\mathchardef\shortrightarrow="3\hexdigit\msafam4B
\mathchardef\fatleftarrow="3\hexdigit\msafam57
\mathchardef\fatrightarrow="3\hexdigit\msafam56
\mathchardef\arcleftarrow="3\hexdigit\msbfam78
\mathchardef\arcrightarrow="3\hexdigit\msbfam79
\mathchardef\cwcirclearrow="3\hexdigit\msafam08
\mathchardef\ccwcirclearrow="3\hexdigit\msafam09
%% Other notations %%
\mathchardef\endofproof="0\hexdigit\msafam03
\mathchardef\Endofproof="0\hexdigit\msafam04
\mathchardef\endofproofvar="0\hexdigit\msafam43
\mathchardef\Endofproofvar="0\hexdigit\msafam4A
\mathchardef\since="0\hexdigit\msafam2A
\mathchardef\therefore="0\hexdigit\msafam29
\mathchardef\tick="0\hexdigit\msafam58
\mathchardef\yen="0\hexdigit\msafam55
\mathchardef\filledstar="0\hexdigit\msafam46
\def\registered{{\mathsymb\char"72}}



==> ssmv_arxiv/amssymb.mac <==
%% Decimal-to-hex digit converter %%
%%
\def\hexdigit#1{\ifnum#1<10 \number#1\else
\ifnum#1=10 A\else\ifnum#1=11 B\else\ifnum#1=12 C\else
\ifnum#1=13 D\else\ifnum#1=14 E\else\ifnum#1=15 F\fi
\fi\fi\fi\fi\fi\fi}
%% Define the AMS Math Symbols Family %%
%%
\font\tenmsam=msam10 at 11pt
\font\sevenmsam=msam8
\font\fivemsam=msam6
\newfam\msafam
\textfont\msafam=\tenmsam
\scriptfont\msafam=\sevenmsam
\scriptscriptfont\msafam=\fivemsam
\def\mathsymb{\fam=\msafam \tenmsam}
%%
%% Define the AMS Blackboard Bold Family %%
%%
\font\tenmsbm=msbm10 at 11pt
\font\sevenmsbm=msbm8
\font\fivemsbm=msbm6
\newfam\msbfam
\textfont\msbfam=\tenmsbm
\scriptfont\msbfam=\sevenmsbm
\scriptscriptfont\msbfam=\fivemsbm
\def\mathbb{\fam=\msbfam \tenmsbm}
%%
%% Define the Euler Fraktur (Gothic) Family %%
%%
\font\teneufm=eufm10 at 11pt
\font\seveneufm=eufm8
\font\fiveeufm=eufm6
\newfam\eufrakfam
\textfont\eufrakfam=\teneufm
\scriptfont\eufrakfam=\seveneufm
\scriptscriptfont\eufrakfam=\fiveeufm
\def\mathfrak{\fam=\eufrakfam \teneufm}
\def\gothic{\fam=\eufrakfam \teneufm}
%%
%% Commonly occurring sets of numbers %%
\mathchardef\cc="0\hexdigit\msbfam43% Set of complex numbers
\mathchardef\ff="0\hexdigit\msbfam46% finite field
\def\ffp{\mathord{\ff_{p}}}% finite field with p elements
\def\ffq{\mathord{\ff_{q}}}% finite field with q elements
\def\ffpn#1{\mathord{\ff_{p^{#1}}}}% finite field with power of p elements
\def\ffqn#1{\mathord{\ff_{q^{#1}}}}% finite field with power of q elements
\mathchardef\ii="0\hexdigit\msbfam49% Set of integers
\def\iiplus{\mathord{\ii^+_{\vphantom{0}}}}% set of positive integers
\def\iiminus{\mathord{\ii^-_{\vphantom{0}}}}% set of negative integers
\mathchardef\nn="0\hexdigit\msbfam4E% Set of natural numbers
\mathchardef\pp="0\hexdigit\msbfam50% Set of prime numbers
\mathchardef\QQ="0\hexdigit\msbfam51% Set of rational numbers
\def\QQplus{\mathord{\QQ^+_{\vphantom{0}}}}% set of positive rationals
\def\QQminus{\mathord{\QQ^-_{\vphantom{0}}}}% set of negative rationals
\mathchardef\rr="0\hexdigit\msbfam52% Set of real numbers
\def\rrplus{\mathord{\rr^+_{\vphantom{0}}}}% set of positive real numbers
\def\rrminus{\mathord{\rr^-_{\vphantom{0}}}}% set of negative real numbers
\mathchardef\zz="0\hexdigit\msbfam5A% Set of integers
\def\zzplus{\mathord{\zz^+_{\vphantom{0}}}}% set of positive integers
\def\zzminus{\mathord{\zz^-_{\vphantom{0}}}}% set of negative integers
%% Miscellaneous mathematical symbols %%
%% Boxes, triangles etc. (Spacing class: mathbin) %%
\mathchardef\boxdot="2\hexdigit\msafam00
\mathchardef\boxplus="2\hexdigit\msafam01
\mathchardef\boxtimes="2\hexdigit\msafam02
\mathchardef\boxline="2\hexdigit\msafam0C
\mathchardef\emptybox="2\hexdigit\msafam03
\mathchardef\filledbox="2\hexdigit\msafam04
\mathchardef\emptydiamond="2\hexdigit\msafam06
\mathchardef\filleddiamond="2\hexdigit\msafam07
\mathchardef\emptytriangleleft="2\hexdigit\msafam43
\mathchardef\emptytriangleright="2\hexdigit\msafam42
\mathchardef\emptytriangleup="2\hexdigit\msafam4D
\mathchardef\emptytriangledown="2\hexdigit\msafam4F
\mathchardef\filledtriangleleft="2\hexdigit\msafam4A
\mathchardef\filledtriangleright="2\hexdigit\msafam49
\mathchardef\filledtriangleup="2\hexdigit\msafam4E
\mathchardef\filledtriangledown="2\hexdigit\msafam48
\mathchardef\ostar="2\hexdigit\msafam7E
\mathchardef\ocircle="2\hexdigit\msafam7D
\mathchardef\odash="2\hexdigit\msafam7F
%% Relations: Class mathrel %%
\mathchardef\eqlt="3\hexdigit\msafam30
\mathchardef\eqgt="3\hexdigit\msafam31
\mathchardef\lteq="3\hexdigit\msafam35
\mathchardef\gteq="3\hexdigit\msafam3D
\mathchardef\levar="3\hexdigit\msafam36
\mathchardef\gevar="3\hexdigit\msafam3E
\mathchardef\ltgt="3\hexdigit\msafam37
\mathchardef\gtlt="3\hexdigit\msafam3F
\mathchardef\ltneq="3\hexdigit\msbfam08
\mathchardef\gtneq="3\hexdigit\msbfam09
\mathchardef\lteqgt="3\hexdigit\msafam53
\mathchardef\gteqlt="3\hexdigit\msafam54
\mathchardef\lll="3\hexdigit\msafam6E
\mathchardef\ggg="3\hexdigit\msafam6F
\mathchardef\succeqvar="3\hexdigit\msafam3C
\mathchardef\predeqvar="3\hexdigit\msafam34
\mathchardef\eqsucc="3\hexdigit\msafam33
\mathchardef\eqpred="3\hexdigit\msafam32
\mathchardef\sqsubset="3\hexdigit\msafam40
\mathchardef\sqsupset="3\hexdigit\msafam41
\mathchardef\subseteqvar="3\hexdigit\msafam6A
\mathchardef\supseteqvar="3\hexdigit\msafam6B
\mathchardef\subsetneq="3\hexdigit\msbfam20
\mathchardef\supsetneq="3\hexdigit\msbfam21
\mathchardef\subsetneqvar="3\hexdigit\msbfam24
\mathchardef\supsetneqvar="3\hexdigit\msbfam25
\mathchardef\dotplus="3\hexdigit\msafam75
\mathchardef\definedas="3\hexdigit\msafam2C
%% Arrows: Class mathrel %%
\mathchardef\doubleleftarrow="3\hexdigit\msafam12
\mathchardef\doublerightarrow="3\hexdigit\msafam13
\mathchardef\doubleuparrow="3\hexdigit\msafam14
\mathchardef\doubledownarrow="3\hexdigit\msafam15
\mathchardef\upharpoonleft="3\hexdigit\msafam18
\mathchardef\upharpoonright="3\hexdigit\msafam16
\mathchardef\downharpoonleft="3\hexdigit\msafam19
\mathchardef\downharpoonright="3\hexdigit\msafam17
\mathchardef\leftleftarrow="3\hexdigit\msafam11
\mathchardef\rightrightarrow="3\hexdigit\msafam10
\mathchardef\leftrightarrow="3\hexdigit\msafam1C
\mathchardef\rightleftarrow="3\hexdigit\msafam1D
\mathchardef\upleftarrow="3\hexdigit\msafam1E
\mathchardef\uprightarrow="3\hexdigit\msafam1F
\mathchardef\crookedarrow="3\hexdigit\msafam20
\mathchardef\crookeddoublearrow="3\hexdigit\msafam21
\mathchardef\knottedleftarrow="3\hexdigit\msafam22
\mathchardef\knottedrightarrow="3\hexdigit\msafam23
\mathchardef\shortleftarrow="3\hexdigit\msafam4C
\mathchardef\shortrightarrow="3\hexdigit\msafam4B
\mathchardef\fatleftarrow="3\hexdigit\msafam57
\mathchardef\fatrightarrow="3\hexdigit\msafam56
\mathchardef\arcleftarrow="3\hexdigit\msbfam78
\mathchardef\arcrightarrow="3\hexdigit\msbfam79
\mathchardef\cwcirclearrow="3\hexdigit\msafam08
\mathchardef\ccwcirclearrow="3\hexdigit\msafam09
%% Other notations %%
\mathchardef\endofproof="0\hexdigit\msafam03
\mathchardef\Endofproof="0\hexdigit\msafam04
\mathchardef\endofproofvar="0\hexdigit\msafam43
\mathchardef\Endofproofvar="0\hexdigit\msafam4A
\mathchardef\since="0\hexdigit\msafam2A
\mathchardef\therefore="0\hexdigit\msafam29
\mathchardef\tick="0\hexdigit\msafam58
\mathchardef\yen="0\hexdigit\msafam55
\mathchardef\filledstar="0\hexdigit\msafam46
\def\registered{{\mathsymb\char"72}}


